Robust Parameter Estimation for Biological Systems: A Study on the Dynamics of Microbial Communities

Interest in the study of in-host microbial communities has increased in recent years due to our improved understanding of the communities' significant role in host health. As a result, the ability to model these communities using differential equations, for example, and analyze the results has become increasingly relevant. The size of the models and limitations in data collection among many other considerations require that we develop new parameter estimation methods to address the challenges that arise when using traditional parameter estimation methods for models of these in-host microbial communities. In this work, we present the challenges that appear when applying traditional parameter estimation techniques to differential equation models of microbial communities, and we provide an original, alternative method to those techniques. We show the derivation of our method and how our method avoids the limitations of traditional techniques while including additional benefits. We also provide simulation studies to demonstrate our method's viability, the application of our method to a model of intestinal microbial communities to demonstrate the insights that can be gained from our method, and sample code to give readers the opportunity to apply our method to their own research.

==> Continuous Shooting Code/continuousShooting.m <==
function [varargout] = continuousShooting(mFcn, nf, t, d, w, p, paramPE)
%
% function [optResults] = continuousShooting(mFcn, nf, t, d, w, p, paramPE)
%
% Author:
%   (c) Matthias Chung (mcchung@vt.edu)
%       Justin Krueger (kruegej2@vt.edu)
%
% Date: June 2015
%
% MATLAB Version: 8.4.0.150421 (R2014b)
%
% Description:
%   This parameter estimation procedure minimizes
%
%      min_(p,q) f(p,q) = a*||w(prjFcn(s(tau,q,t))-d)||^2 + b*lambda*||s'(tau,q,T)- mFcn(T,s(tau,q,T),p)||^2,
%
%   for a given ODE model function mFcn, parameter set p, a data set (t,d) and
%   a weight matrix w. lambda is a regularization on the accuracy of the
%   model. s is a cubic spline function uniquely determined by the
%   parameters q and knots tau. s(tau,q,t) means spline with parameters
%   q and knots tau evaluated at times t. s' is the time derivative
%   of spline s.
%
%   By default the method uses a Gauss-Newton optimization method and
%   requires the derivatives of f with respect to y and p.
%   Inital guess for y is d. Parameter a is set to 1/nd where nd is the 
%   total number of data points over all states. The parameter b is set to 
%   1/(nT*nf) where nT is the number of sample times T and nf is the 
%   dimension of the model.
%
%   This algorithm requires the function cubicSpline.m and possibly
%   others depending on the outputs requested.
%
% Input arguments:
%   mFcn        - model function of ODE y' = mFcn(t,y,p) of dimension nf
%   nf          - dimension of the model function
%   t           - time points of dimension 1 x n+1 where measurements are taken (or cell)
%   d           - data values at times t with dimension m x n+1 (or cell)
%   w           - weighting matrix for data values with dimension m x n+1 (or cell)
%   p           - inital guess for parameter values
%   #paramPE
%       optFcn   	- optimization function to be used [default @gaussNewtonJacobian]
%       prjFcn      - projection function of model onto observation (data requires derivatives of prjFcn) [default @linearProjection]
%       lambda      - regularization parameter (accuracy of model equations) [default 1]
%       ntau        - number of time points used to create initial guess for spline parameters q [default 50]
%       nT          - number of time points used to discretize model misfit norm [default 100]
%       regFcn      - additional regularization terms [default @regOrganizer]
%       alpha       - regularization parameters for model parameter regularization (row vector) [default 0]
%       beta        - regularization parameters for spline parameterregularization (row vector) [default 0]
%       q           - initial guess of model solution at time points tau [default does not exist]
%       paramOPT    - all typical parameter to be set for the TIA optimization toolbox [default {}]
%
% Output arguments:
%   varargout   
%       {1} - structure containing basic information such as minimizers, minimum objective function, etc.
%
% Example:
%   modelFcn = @lotkaVolterra;
%   nf = 4;
%   t = linspace(0, 2 * pi, 20);
%   d = [cos(t); sin(t)];
%   w = 10*bsxfun(@rdivide, ones(size(times)), std(data,0,2));
%   p = [2 2 3 1 -1 2]';
%   paramPE = {'lambda', 1e-1};
%   [optResults] = continuousShooting(modelFcn, nf, t, d, w, p, paramPE);
%
% References:
%

% convert data to appropriate format
if iscell(t)
    [t, d, w] = rearrangeData(t, d, w); % reshape if non-consistant measuring time points
end

% dimensions of parameter p
np = size(p, 1);

% set default parameters
optFcn = @gaussNewtonJacobian;                      % optimization algorithm
prjFcn = @linearProjection;                         % projection onto data
lambda = 1;                                         % regularization parameter for accuracy of model equations
ntau = 50;                                          % number of knots for spline
nT = 100;                                           % number of evalauation points for model misfit

% set default regularization for model and spline parameters (none)
regFcn = @regOrganizer; % regFcn will return 0's when used
alpha = 0;              % regularization parameter(s) for model regularization
beta = 0;               % regularization parameter(s) for spline regularization

% default options for optimization toolbox
paramOPT = {};

% rewrite default options if needed
if nargin == nargin(mfilename)
    for j = 1:size(paramPE,1)
        eval([paramPE{j,1},'= paramPE{j,2};']);
    end
end

% set outputs of misfit function to be either residual or fuction value
res = 1;
if ~strcmp(func2str(optFcn), 'gaussNewtonJacobian')
    res = 0;
end

% time discretizations
tau = linspace(t(1), t(end), ntau);     % set default knots of the spline
T = linspace(t(1), t(end), nT);         % choose default evaluation points of T for model misfit s'(tau,q,T) - f(T,s(tau,q,T),p)

% inital guess for spline parameters if none is given
if ~exist('q','var')
    q = zeros(nf, ntau);
    % construct q for one state variable at a time
    for j = 1:nf
        idxData = find(d(j,:) ~= 0);
        % ensure at least two data points for spline
        if length(idxData) > 2 
            q(j,:) = cubicSpline(t(idxData), d(j,idxData), tau);    % interpolate data for q values
        end
    end
end

% reshape w and d
w = w(:);
d = d(:);

% remove all indices where no data is available
idxFull = find(w ~= -1);
nidxFull = length(idxFull);

% remove all indices where no data is available and all indices the user wishes to ignore
idx = find(w ~= -1 & w ~= 0);
nidx = length(idx);
w = w(idx)/sqrt(nidxFull); % normalization of residual weights w in s(tau,q,t)-d by sqrt(nd)
d = d(idx);

% pre-compute dsdqD, dsdqM, and dsdqdtM
[~, ~, dsdqD]          = cubicSpline(tau, q, t);    % get spline derivatives for data misfit
[~, ~, dsdqM, dsdqdtM] = cubicSpline(tau, q, T);    % get spline derivatives for model misfit
e = speye(nf, nf);
dSdQD = kron(dsdqD, e);                             % replicate dsdqD for correct model dimension
dSdQM = kron(dsdqM, e);                             % replicate dsdqM for correct model dimension
dSdQdtM = kron(dsdqdtM, e);                         % replicate dsdqdtM for correct model dimension

% objective function
oFcn = @(pq) misfitFcn(pq, mFcn, nf, d, w, np, prjFcn, idx, nidx, lambda, tau, ntau, T, nT, dsdqD, dsdqM, dsdqdtM, dSdQD, dSdQM, dSdQdtM, res, regFcn, alpha, beta);

% initial search parameters pq = (p (unknown),q)
pq = [p; q(:)];

% solve parameter estimation scheme
[pq, f] = optFcn(oFcn, pq, paramOPT);

% extract optimal parameters p and q, approximated state y, and initial condition y0
p = pq(1:np);                               % update optimized parameters
q = reshape(pq(np+1:end), nf, ntau);                   % reshape q so the spline parameter set has the proper dimensions
y = cubicSpline(tau, q, t);                             % construct an approximation of states y using a cubic spline and optimized spline parameters
y0 = y(:, 1);                                           % provide the optimized initial conditions for the states y

% store optimization and decomposition results
varargout{1} = cell2struct({p, q, y0, y, f}, {'pMin', 'qMin', 'y0Min', 'yMin', 'fMin'}, 2);

end

% -------------------------------------------------------------------------
% arrange times, data, and weights in a usuable form
function [t, d, w] = rearrangeData(T, D, W)

% create sorted vector of measuring times and remove duplicate entries
t = unique(sort(cell2mat(T')));

% generate -1 at non measured points in d and w
w = -1*ones(length(T), length(t));
d = -1*ones(length(T), length(t));
for j = 1:length(T)
    for i = 1:length(T{j})
        w(j,T{j}(i) == t) = W{j}(i); % replace -1 any place a weight is given
        d(j,T{j}(i) == t) = D{j}(i); % replace -1 any place a data point is given
    end
end

end

% -------------------------------------------------------------------------
% calculate the objective function value and/or other needed values
function [varargout] = misfitFcn(pq, mFcn, nf, d, w, np, prjFcn, idx, nidx, lambda, tau, ntau, T, nT, dsdqD, dsdqM, dsdqdtM, dSdQD, dSdQM, dSdQdtM, res, regFcn, alpha, beta)

% split search parameter pq into parameters p and q
p = pq(1:np);                               % update optimized parameters
q = reshape(pq(np+1:end), nf, ntau);        % reshape q so the spline parameter set has the proper dimensions

% normalization of residuals s'(T)- f(T,s(tau,q,T),p)
lambda = sqrt(lambda/(nf*nT));

% calculate spline interpolations and derivative of splines
sD = q*dsdqD';
sM = q*dsdqM';
dsdtM = q*dsdqdtM';

% [sD]        = cubicSpline(tau, q, t); % evaluate s(tau,q,t) for data misfit
% [sM, dsdtM] = cubicSpline(tau, q, T); % evaluate s(tau,q,T) for model misfit

% only r or f is required
if nargout == 1
    
    % calculate model function f
    F = mFcn(T, sM, p);
    
    % calculate projection
    prjsD = prjFcn(sD); % calculate projection
    prjsD = prjsD(:);   % vectorize projection
    prjsD = prjsD(idx); % remove indices of unused values from the projection
    
    % residual
    r = [w.*(prjsD-d); lambda*(dsdtM(:)-F(:))]; % combined residual of data and model misfit
    
    % r is required
    if res 
        rR = regFcn(p, tau, q, res, alpha, beta);    % calculate residual for regularization term(s)
        varargout{1} = [r; rR];                             % add regularization residuals
    % f is required
    else
        f = regFcn(p, tau, q, res, alpha, beta); % calculate function value for regularization term(s)
        varargout{1} = 0.5*(r'*r) + f;                  % calculate function
    end

% more than r or f is required
else
    
    % calculate model function f and derivatives fs and fp
    [F, Fs, Fp] = mFcn(T, sM, p);
   
    % calculate projection
    [prjsD, dprjsD] = prjFcn(sD);   % calculate projection and its derivative
    prjsD = prjsD(:);               % vectorize projection
    prjsD = prjsD(idx);             % remove indices of unused values from the projection
    dprjsD = dprjsD(idx,:);         % remove rows of derivatives due to unused values
    
    % residual and Jacobian
    r = [w.*(prjsD-d); lambda*(dsdtM(:)-F(:))];                                                             % combined residual of data and model misfit
    J = [sparse(nidx,np), spdiags(w,0,nidx,nidx)*dprjsD*dSdQD; -lambda*Fp, lambda*(dSdQdtM - Fs*dSdQM)];   % Jacobian of data and model misfit
    
    % r and J are required
    if res 
        [rR, JR] = regFcn(p, tau, q, res, alpha, beta);  % calculate residual and Jacobian for regularization term(s)
        varargout{1} = [r; rR];                                 % add regularization residuals
        varargout{2} = [J; JR];                                 % add regularization Jacobian
    % more than f is required
    else
        % f and g are required
        if nargout == 2
            [f, g] = regFcn(p, tau, q, res, alpha, beta);    % calculate function and gradient values for regularization term(s)
            varargout{1} = 0.5*(r'*r) + f;                          % calculate function
            varargout{2} = J'*r + g;                                % calculate gradient 
        % f, g, and H are required
        else 
            [f, g, H] = regFcn(p, tau, q, res, alpha, beta); % calculate function, gradient, and Hessian values for regularization term(s)
            varargout{1} = 0.5*(r'*r) + f;                          % calculate function 
            varargout{2} = J'*r + g;                                % calculate gradient
            varargout{3} = J'*J + H;                                % Calculate Hessian
        end
    end
    
end

end

==> Continuous Shooting Code/cubicSpline.m <==
function [s, dsdt, dsdy, dsdydt] = cubicSpline(t, y, tt)
%
% function [s, dsdt, dsdy, dsdydt] = cubicSpline(t, y, tt)
%
% Author:
%   (c) Matthias Chung (mcchung@vt.edu)
%       Justin Krueger (kruegej2@vt.edu)
%
% Date: February 2014
%
% MATLAB Version: 8.1.0.604 (R2013a)
%
% Description:
%   This function calculates the piecewise polynomials (cubic spline) or the values of
%   a cubic spline s with given knots t and corresponding data y(t). If the
%   third argument tt is given this function evaluates the piecewise polynomials
%   at timepoints tt. Not-a-knot boundary condition are used.
%   Additionally this function calculates derivatives ds/dt, ds/dy and d/dy(ds/dt).
%   Note, the derivatives ds/dy and d/dy(ds/dt) are independent of y and for
%   multiple dimensions of y, dsdy and d/dy(ds/dt) are of the form
%     dsdy = [B 0 ... 0 0]
%            [: :     : :]
%            [0 0 ... 0 B]
%   This function just returns just the diagonal block B for efficiency.
%
% Input arguments:
%   t   - knots of spline (row vector 1 x n+1)
%   y   - interpolation values of spline (matrix m x n+1)
%   tt  - evaluation points of spline (row vector 1 x k)
%
% Output arguments:
%   s        - spline s (piecewise polynomial, evaluated at tt if tt not empty)
%   dsdt     - derivative dsdt of s with respect to t (piecewise polynomial, evaluated at tt if tt not empty)
%   dsdy     - derivative dsdy of s with respect to y (piecewise polynomial, evaluated at tt if tt not empty)
%   dsdydt   - derivative dsdydt of s with respect to y and t (piecewise polynomial, evaluated at tt if tt not empty)
%
% Example:
%   t = linspace(0, 2 * pi, 20);
%   y = [cos(t); sin(t)];
%   tt = linspace(0, 2 * pi, 100);
%   [s, dsdt, dsdy, dsdydt] = cubicSpline(t, y); (returns piecewise polynomials)
%   [s, dsdt, dsdy, dsdydt] = cubicSpline(t, y, tt); (returns spline values)
%
% References:
%   [1] Carl DeBoor, A Practical Guide to Splines, Reprint edition, Springer, 1994.
%

% initialize fixed options of algorithm
n = length(t)-1;

% check input data
if n < 1
    error('There must be at least two data points.');
end

% initialize constants
h = diff(t);         % length of interval parts h
m = size(y, 1);       % dimension of y
diffy = diff(y, 1, 2); % difference of interpolation points

if n == 1 % interpolant is a straight line
    
    s = mkpp(t, [diffy/h, y(:,1)], m);
    if nargout > 1
        dsdt = mkpp(t, diffy/h, m);
        if nargout > 2
            dsdy = mkpp(t, [-1, h; 1, 0 ]/h, 2)';
            if nargout == 4
                dsdydt = mkpp(t, [-1, 1]/h, 2)';
            end
        end
    end
    
elseif n == 2 % interpolant is a parabola
    
    a = (diffy(:,2)/h(2) - diffy(:,1)/h(1))/(h(1)+h(2)); % quadratic coefficient
    s = mkpp(t([1,3]), [a, diffy(:,1)/h(1) - a*h(1), y(:,1)], m); % construct spline s
    if nargout > 1 % construct dsdt
        dsdt = mkpp(t([1,3]), [2*a, diffy(:,1)/h(1) - a*h(1)], m);
        if nargout > 2 % construct dsdy
            a = 1/(h(1)+h(2)) * [1/h(1); -1/h(2)-1/h(1); 1/h(2)]; % quadradic coefficient
            dsdy = mkpp(t([1,3]),[a, 1/h(1)*[-1; 1; 0] - h(1)*a, [1; 0; 0] ], 3)';
            if nargout == 4 % construct dsdydt
                dsdydt = mkpp(t([1,3]), [2*a, 1/h(1)*[-1; 1; 0] - h(1)*a], 3)';
            end
        end
    end
    
else % interpolant is a regular spline
    
    % upper diagonal of matrix
    lambda = (h(2:n)./(h(1:n-1)+h(2:n)))';
    
    % initialize tri-diagonal matrix
    A = spdiags([[1-lambda; 0; 0], 2*ones(n+1,1), [0; 0; lambda]], -1:1, n+1, n+1);
    
    % initialize right hand side of linear system
    B = [zeros(m,1), 6*(bsxfun(@rdivide,diffy(:,2:n),(h(1:n-1)+h(2:n)).*h(2:n)) - bsxfun(@rdivide,diffy(:,1:n-1),(h(1:n-1)+h(2:n)).*h(1:n-1))), zeros(m,1)]';
    
    % set not-a-knot boundary conditions
    A(1, 1:3) = [ -1/h(1), 1/h(1)+1/h(2), -1/h(2)];
    A(n+1, n-1:n+1) = [-1/h(n-1), 1/h(n-1)+1/h(n), -1/h(n)];
    
    M =  (A\B)'; % solve for moments M
    H = bsxfun(@times, ones(m,1), h); % distances h for each dimension of y
    
    % generate piecewise polynomial
    s = mkpp(t, [diff(M,1,2)./(6*H), M(:,1:n)/2, diffy./H - (2*M(:,1:n)+M(:,2:n+1)).*H/6, y(:,1:n)], m);
    
    if nargout > 1 % calculate derivative dsdt
        
        dsdt = mkpp(t, [diff(M,1,2)./(2*H), M(:,1:n), diffy./H - (2*M(:,1:n)+M(:,2:n+1)).*H/6], m); % calculate dsdt
        
        if nargout > 2 % calculate derivatives dsdy and dsdydt
            
            % initialize Jacobian of right hand side
            mu = -6./(h(1:n-1).*h(2:n))';
            JB = spdiags([[-mu.*lambda; 0; 0], [0; mu; 0], [0; 0; -mu.*(1-lambda)]], -1:1, n+1, n+1);
            
            % calculate Jacobian of the moments
            JM = full(A\JB);
            
            % initialize constants
            H = bsxfun(@times, h', ones(1,n+1));
            I0 = [sparse(n,1), speye(n)];
            IN = speye(n, n+1);
            
            % calculate coefficients
            Jc = 1./H.*(I0-IN) - H/6.*(2*IN+I0)*JM;
            Jb = 1/2*IN*JM;
            Ja = 1./(6*H).*(I0-IN)*JM;
            
            dsdy = mkpp(t, [Ja; Jb; Jc; full(IN)]', n+1); % calculate dsdy
            
            if nargout == 4 % calculate dsdydt
                dsdydt = mkpp(t, [3*Ja; 2*Jb; Jc]', n+1);
            end
        end
    end
    
end

% evaluate piecewise polynomial at time points tt otherwise return piecwise polynomials
if nargin > 2 % return spline values
    s = ppval(s, tt);
    if nargout > 1
        dsdt = ppval(dsdt, tt);
        if nargout > 2
            dsdy = ppval(dsdy, tt)';
            if nargout == 4
                dsdydt = ppval(dsdydt, tt)';
            end
        end
    end
end

end

==> Continuous Shooting Code/exampleScript.m <==
%% clear and close everything

close all

%% name file for saving results

% file name
fileName = 'exampleDataAndResults.mat';

%% generate data

fprintf('\nGenerating noisy data  ...');

% dimension of model and model parameters
nf = 4;                                                             % number of state dimensions
pTrue = [2 1 0 -3 0 .6 0 .2 -.6 0 .6 .2 0 -.6 0 .2 -.2 -.2 -.2 0]'; % true parameters

% info for ODE solver
t = linspace(0, 10, 20);    % time series for generated data
y0 = [5 4 3 2];             % true initial conditions of state variables

% ODE solution
fcn = @(t, y) lotkaVolterra(t, y, pTrue);   % right-hand side of the ODE
[t, d] = ode23s(fcn, t, y0);                % generate data at times tData

% adjust orientation of data
t = t';
dTrue = d';

% data perturbations
d = dTrue + (betarnd(2,2,size(dTrue))-.5)/5.*dTrue;

% weights for the data
w = 10*bsxfun(@rdivide, ones(size(t)), std(d,0,2));

fprintf(' done.\n');

%% save data with and without noise
fprintf(['Saving data with and without noise to ', fileName ,' ...']);

save(fileName, 'dTrue', 'd');

fprintf(' done.\n');

%% define model, regularization terms, and regularization parameters

fprintf('Setting up model function, regularization terms, and regularization parameters ...');

% model function
modelFcn = @lotkaVolterra;

% regularization terms
reg1 = @(p, res) sparsityRegLV(p, res, nf, @huberFcn);                                    % first regularization term
regFcn = @(p, tau, q, res, alpha, beta) regOrganizer(p, tau, q, res, alpha, beta, reg1);  % regularization organizer

% regularization parameters
lambda = 5.5098;      % lambda value
alpha = 0.04584;      % alpha value(s)

fprintf(' done.\n');

%% use a Monte-Carlo sampling to approximate a global optimization

% number of Monte-Carlo samples
nS = 10;

fprintf('Sampling parameter space %i times ...', nS);

% sample model parameter space
p = bsxfun(@times, 100, lhsdesign(nS, nf^2+nf)'); % sample

fprintf(' done.\n');

%% setup continuous shooting

fprintf('Organizing optional inputs and results storage for continuous shooting ...');

%optional parameters
paramOPT = {'onScreen', 'off'};                                                                                 % optimization options
paramPE = {'optFcn', @gaussNewton; 'regFcn', regFcn; 'lambda', lambda;  'alpha', alpha; 'paramOPT', paramOPT};  % parameter estimation options

% optimization results storage
optResults = cell(1, nS);

fprintf(' done.\n');

%% run continuous shooting

fprintf('Running continuous shooting %i times ...', nS);

tic;
% optimization
for j = 1:nS    
    % optimization algorithm
    [optResults{j}] = continuousShooting(modelFcn, nf, t, d, w, p(:,j), paramPE);
end
time = toc;

fprintf(' done.\nTime per run = %d seconds.\n' , time/nS);

%% find optimal continuous shooting result

fprintf('Finding best result from %i runs ...', nS);

% initial value and index of smallest objection function value
fMinVal = inf;
fMinInd = 0;

% value and index of smallest objection function value
for j = 1:nS
    if optResults{j}.fMin < fMinVal
        fMinVal = optResults{j}.fMin;
        fMinInd = j;
    end
end

fprintf(' done.\n');

%% save results

fprintf(['Saving all results to ', fileName ,' ...']);

% save optimization results
save(fileName, 'time', 'optResults', 'fMinInd', '-append');

fprintf(' done.\n');

%% display results

fprintf('Plotting best result ...');

% define interval
I = [t(1), t(end)]; 

% generate spline results
tt = linspace(I(1), I(2), 200);
ySpline = cubicSpline(linspace(I(1), I(2), size(optResults{fMinInd}.qMin, 2)), optResults{fMinInd}.qMin, tt);

% setup ODE function and solver
odeFcn = @(t, y) modelFcn(t, y, optResults{fMinInd}.pMin);  % define right-hand side
options = odeset('Refine', 10);

% choose solution direction
solType = 'forward'; % options: 'forward', 'backward'

% solve the ODE system
switch solType
    case 'forward'   
        [tODE, yODE] = ode23s(odeFcn, I, optResults{fMinInd}.y0Min, options); % forward solve
    case 'backward'
        odeFcn = @(t, y) -odeFcn(-t, y);                                                        % modify right-hand side for backward solve
        [tODE, yODE] = ode23s(odeFcn, -fliplr(I), optResults{fMinInd}.qMin(:,end), options);    % backward solve
        tODE = -tODE;                                                                           % adjust t vector for plotting
end

% data, spline, and ODE solution plots
figure;                                                                 % new figure
set(gcf, 'color', 'w', 'units', 'inches', 'position', [4, 4, 7.5, 5])   % format figure
colorOrder = get(gca, 'ColorOrder');                                    % save color order for later use

for j = 1:4
    subplot(3, 2, j), box on, hold on;                                  % new subplot
    set(gca, 'FontName', 'Times', 'FontSize', 12);                      % format subplot
    
    plot(t, dTrue(j,:), '.', 'MarkerSize', 20, 'Color', colorOrder(j,:));       % plot data
    plot(tt, ySpline(j,:), ':', 'LineWidth', 2.25, 'Color', colorOrder(j,:));   % plot spline
    plot(tODE, yODE(:,j), 'LineWidth', 1.5, 'Color', colorOrder(j,:));          % plot ODE solution
    
    title(['State ', num2str(j)]);      % add title
    if j > 2
        xlabel('Time');                 % adjust x-axis label
    else
        set(gca, 'XTickLabel', '');     % adjust x-axis label
    end
    if mod(j,2) == 1
        ylabel('Abundance');            % add y-axis label
    end
end
subplot(3,2,[5 6]), hold on;                                                                                        % add legend to empty subplots
set(gca, 'FontName', 'Times', 'FontSize', 12);                                                                      % format subplots
plot(-1, -1, 'k.', 'MarkerSize', 20), plot(-1, -1, 'k:', 'LineWidth', 2.25), plot(-1, -1, 'k', 'LineWidth', 1.5);   % plot fake points
axis([0 1 0 1]), axis off;                                                                                          % turn off plots
legend('Noiseless Data', 'Cubic Spline', 'Numerical Solution', 'Location', get(gca, 'position'));                   % produce legend

fprintf(' done.\n');

==> Continuous Shooting Code/gaussNewton.m <==
function [x, f, info] = gaussNewton(fcn, x, param)
%
% function [x, f, info] = gaussNewton(fcn, x, param)
%
% Authors:
%   (c) Julianne Chung                   in September 2010         
%       Matthias Chung (e-mail: mcchung@vt.edu) 
%
% MATLAB Version: 7.10.0.499 (R2010a)
%
% Description:
%   The Gauss-Newton method for unconstraint optimization problems.
%
% Input arguments:
%   fcn                   - objective function (function handle)
%   x                     - initial guess (column vector)
%   #param                - further options of algorithm
%     lineSearchAlgorithm - type of line search algorithm [ {@armijo} | @goldstein | @strongWolfe | @wolfe ]
%                           use lineSearchParameter = {'parameter', value} to pass line search parameters 
%                           to line search algorithm
%     linSolver           - solver of linear system [ {'\'} | 'bicgstab' | 'pcg' ]
%     onScreen            - print to display [ {'off'} | 'iter' | 'final' ]
%     maxIter             - maximal number of iterations [ 100 * dimension ]
%     tol                 - tolerance [ 1e-6 ]
%
% Output arguments:
%   x                     - local minimizer
%   f                     - local minimum
%   info                  - infos about algorithm
%    info.x               - path of arguments for iterates
%    info.f               - function values at each iteration
%    info.fcnEvals        - number of function evaluations
%
% Details:
%   The parameter x returns a local minimizer of the function f.
%   This Gauss Newton method solves numerically the minimization problem
%                    min_x f(x) = 1/2 ||r(x)||^2.
%   The objective function must be in the following form: [f g H] = fcn(x).
%
% Example:
%   [x, f] = gaussNewton( @(x) sin(x)^2, 1, {'onScreen', 'iter'; 'tol', 1e-8})
%
% References:
%   [1] Nocedal, J. and Wright, S. J., Numerical Optimization,
%       Springer, New York, 2006.
%   [2] Gill, and Murray, and Wright, Practical Optimization,
%       Academic Press, London, 1992.
%

% initialize default options of algorithm
onScreen = 'off'; tol = 1e-6; linSolver = '\'; maxIterLinSolver = 200; maxIter = 100 * numel(x);
lineSearchAlgorithm = @strongWolfe; lineSearchParameter = {}; epsilon = eps;

% rewrite default parameters if needed
if nargin == nargin(mfilename)
  for j = 1:size(param,1), eval([param{j,1},'= param{j,2};']); end
end

% display and algorithm info
if strcmp(onScreen, 'iter') || strcmp(onScreen,'final')
  fprintf('\nGauss-Newton algorithm (c) Matthias Chung 2010\n');
  if strcmp(onScreen,'final') == 0
    fprintf('\n %-5s %-6s  %-14s %-14s  %-12s\n','iter','evals','function','norm(g)','stop criteria');	
  end
end

% initialize fixed parameters of algorithm
iter = 0; fcnEvals = [1; 1; 1]; xOld = inf; fOld = inf; lineSearchSuccess = 1;
	
% initial evaluation of the objective function in x
[f, g, H] = fcn(x);

while 1 % main algorithm

  if nargout > 2, info.x(:,iter+1) = x; info.f(iter+1) = f; info.fcnEvals(:,iter+1) = fcnEvals; end  

  % stopping criteria
  STOP1 = abs(fOld - f) <= tol * (1 + abs(f));
  STOP2 = norm(xOld - x,'inf') <= sqrt(tol) * (1 + norm(x,'inf'));
  STOP3 = norm(g,'inf') <= nthroot(tol,3) * (1 + abs(f));
  STOP4 = norm(g,'inf') <= epsilon;
  STOP5 = iter > maxIter-1;
  
  if strcmp(onScreen,'iter') % display
    fprintf('%5d %6d %14.6e %14.6e %4d%1d%1d%1d%1d \n',...
      iter, fcnEvals(1), f, norm(g), STOP1,STOP2,STOP3,STOP4,STOP5 );
  end
  
  if (STOP1 && STOP2 && STOP3) || STOP4 || STOP5 % check stop criteria
    if STOP5
      warning('Matlab:gaussNewton:maxIter',...
        'Maximum number of iterations reached. Return with recent values.')
    end
    break;
  end
  
  iter = iter + 1;

 	if strcmp(linSolver,'\') % solve linear system
   	s = -H\g(:);
  elseif strcmp(linSolver,'diagSolve')
    s = -g(:)./H;
 	else
    [s, tmp] = linSolver(H, -g(:), tol, maxIterLinSolver);
%     s = CGmethod(H, -g(:), zeros(size(g(:))), [], 10);
  end
  
	% calculate step size s by line search algorithm
	[s, fcnEvals, lineSearchSuccess] = lineSearchAlgorithm(fcn, x, s, 1, f, g(:), fcnEvals, lineSearchParameter); 
	if ~lineSearchSuccess, break; end;
  
  % update step
  xOld = x; fOld = f; x = x + s;
  
  % evaluate function at new x
  [f, g, H] = fcn(x); fcnEvals = fcnEvals + 1;
  
end % while

if (strcmp(onScreen,'iter') || strcmp(onScreen,'final')) && ~STOP5 && lineSearchSuccess % display
  fprintf('\nLocal minimizer found. Minimal function value is %1.8e.\n', f);
end

end

==> Continuous Shooting Code/gaussNewtonJacobian.m <==
function [x, f, info] = gaussNewtonJacobian(fcn, x, param)
%
% function [x, f, info] = gaussNewtonJacobian(fcn, x, param)
%
% Authors:
%   (c) Julianne Chung                   in June 2013         
%       Matthias Chung (e-mail: mcchung@vt.edu)
%
% MATLAB Version: 7.10.0.499 (R2010a)
%
% Description:
%   The Gauss-Newton method for unconstraint optimization problems.
%
% Input arguments:
%   fcn                   - objective function needs to return residual vector r and Jacobian J
%   x                     - initial value
%   #param                - further options of algorithm
%     lineSearchAlgorithm - type of line search algorithm [ {@armijo} | @goldstein | @strongWolfe | @wolfe ]
%                           use lineSearchParameter = {'parameter', value} to pass line search parameters 
%                           to line search algorithm
%     linSolver           - solver of linear system [ {'\'} | 'bicgstab' | 'pcg' ]
%     onScreen            - print to display [ {'off'} | 'iter' | 'final' ]
%     maxIter             - maximal number of iterations [ 100 * dimension ]
%     tol                 - tolerance [ 1e-6 ]
%
% Output arguments:
%   x                     - local minimizer
%   f                     - local minimum
%
% Details:
%   The parameter x returns a local minimizer of the function f.
%   This Gauss Newton method solves numerically the minimization problem
%                    min_x f(x) = 1/2 ||r(x)||^2.
%   The objective function must be in the following form: [f g H] = fcn(x).
%
% Example:
%   [x, f] = gaussNewton( @(x) 0.5*sin(x)^2, 1, {'onScreen', 'iter'; 'tol', 1e-8})
%
% References:
%   [1] Nocedal, J. and Wright, S. J., Numerical Optimization,
%       Springer, New York, 2006.
%   [2] Gill, and Murray, and Wright, Practical Optimization,
%       Academic Press, London, 1992.
%

% initialize default options of algorithm
onScreen = 'off'; tol = 1e-6; maxIter = 100 * numel(x);
lineSearchAlgorithm = @strongWolfe; lineSearchParameter = {}; epsilon = eps;
linSolver = '\'; maxIterLinSolver = 100;

% rewrite default parameters if needed
if nargin == nargin(mfilename)
  for j = 1:size(param,1), eval([param{j,1},'= param{j,2};']); end
end

% display and algorithm info
if strcmp(onScreen, 'iter') || strcmp(onScreen,'final')
  fprintf('\nGauss-Newton Jacobian algorithm (c) Matthias Chung 2013\n');
  if strcmp(onScreen,'final') == 0
    fprintf('\n %-5s %-6s  %-14s %-14s  %-12s\n','iter','evals','function','norm(g)','stop criteria');	
  end
end

% initialize fixed parameters of algorithm
iter = 0; fcnEvals = [1; 1]; xOld = inf; fOld = inf; lineSearchSuccess = 1;
lsFcn = @(x) leastSquaresFcn(fcn,x); % define the least square sub-function
	
% initial evaluation of the objective function in x
 [r, J] = fcn(x); f = 0.5*(r'*r); g = J'*r;

while 1 % main algorithm
  
  if nargout > 2, info.x(:,iter+1) = x; info.f(iter+1) = f; info.fcnEvals(:,iter+1) = fcnEvals; end  

  % stopping criteria
  STOP1 = abs(fOld - f) <= tol * (1 + abs(f));
  STOP2 = norm(xOld - x,'inf') <= sqrt(tol) * (1 + norm(x,'inf'));
  STOP3 = norm(g,'inf') <= nthroot(tol,3) * (1 + abs(f));
  STOP4 = norm(g,'inf') <= epsilon;
  STOP5 = iter > maxIter;
  
  if strcmp(onScreen,'iter') % display
    fprintf('%5d %6d %14.6e %14.6e %4d%1d%1d%1d%1d \n',...
      iter, fcnEvals(1), f, norm(g), STOP1,STOP2,STOP3,STOP4,STOP5 );
  end
  
  if (STOP1 && STOP2 && STOP3) || STOP4 || STOP5 % check stop criteria
    if STOP5
      warning('Matlab:gaussNewton:maxIter',...
        'Maximum number of iterations reached. Return with recent values.')
    end
    break;
  end
  
  iter = iter + 1;
  
  if strcmp(linSolver,'\') % solve linear system
   	s = -J\r; % QR solve of Js = -r
  else
    fhandle = @(x, trans)afun(x,trans,J);
    [s, tmp] = linSolver(fhandle, -r, tol, maxIterLinSolver);
%     [s, tmp] = linSolver(fhandle, -r, tol, maxIterLinSolver, [],[], zeros(size(J,2),1));
%     [s, tmp] = linSolver(J, -r, tol, maxIterLinSolver);
    % s = CGmethod(J, -r, zeros(size(g(:))), [], 10);
  end
  
	% calculate step size s by line search algorithm
	[s, fcnEvals, lineSearchSuccess] = lineSearchAlgorithm(lsFcn, x, s, 1, f, g, fcnEvals, lineSearchParameter); 
	if ~lineSearchSuccess, break; end;
  
  % update step
  xOld = x; fOld = f; x = x + s;
  
  % evaluate function at new x
  [r, J] = fcn(x); f = 0.5*(r'*r); g = J'*r; fcnEvals = fcnEvals + 1;
  
end % while

if (strcmp(onScreen,'iter') || strcmp(onScreen,'final')) && ~STOP5 && lineSearchSuccess % display
  fprintf('\nLocal minimizer found. Minimal function value is %1.8e.\n', f);
end

end

% distance function for linesearch function
function [f, g] = leastSquaresFcn(fcn,x)

if nargout == 1
  r = fcn(x); f = 0.5*(r'*r);
else
  [r, J] = fcn(x); f = 0.5*(r'*r); g = J'*r;
end

end

==> Continuous Shooting Code/huberFcn.m <==
function [f, g, H] = huberFcn(r, J, param)
%
% [f g H] = huberFnn(r, J, param)
%
% Author:
%   (c) Matthias Chung (mcchung@vt.edu)
%       Justin Krueger (kruegej2@vt.edu)
%
% Date: August 2014
%
% MATLAB Version: 8.1.0.604 (R2013a)
%
% Description:
%   This function calculates an approximation to the 1-norm using the Huber 
%   function. The function also finds the gradient and Hessian if desired.
%
% Input arguments:
%   r       - residuals
%   J       - Jacobian
%   #param  - further options for huberFcn
%     tol   - l2 approximation on interval (-tol,tol) [default '1e-4']
%
% Output arguments:
%   f   - l1 norm approximation
%   g   - l1 norm approximation of gradient
%   H   - l1 norm approximation of Hessian
%
% Example:
%   f = huberFcn([1 2 3 4 5 6 ]', [], {'tol', 1e-2})
%
% References:
%

% default smoothing parameter
tol = 1e-4;

% overwrite default parameters
if nargin == nargin(mfilename)
    for j = 1:size(param,1)
        eval([param{j,1},'= param{j,2};']);
    end
end

% only f is required
if nargout == 1
    
    % relevant information
    n = length(r);
    rAbs = abs(r);
    
    % index partition
    idx1 = find(rAbs >= tol);   % r =< -tol or r >= tol
    idx2 = find(rAbs < tol);    % -tol < r < tol
    
    % function evaluation
    f = zeros(n, 1);
    f(idx1) = rAbs(idx1) - tol/2;
    f(idx2) = r(idx2).^2/(2*tol);
    f = sum(f);

% more than f is required
elseif nargout > 1
    
    % relevant information
    n = length(r);
    rAbs = abs(r);
    
    % index partition
    idx1 = find(rAbs >= tol);   % r =< -tol or r >= tol
    idx2 = find(rAbs < tol);    % -tol < r < tol
    
    % function evaluation
    f = zeros(n, 1);
    f(idx1) = rAbs(idx1) - tol/2;
    f(idx2) = r(idx2).^2/(2*tol);
    f = sum(f);
    
    % gradient evaluation
    g = zeros(n, 1);
    g(idx1) = sign(r(idx1));
    g(idx2) = r(idx2)/tol;
    g = J'*g;
    
    % Hessian is required
    if nargout == 3
        % Hessian approximation evaluation
        H = zeros(n, 1);
        H(idx2) = 1/tol;
        H = J'*bsxfun(@times, H, J);
    end
    
end

end

==> Continuous Shooting Code/linearProjection.m <==
function [f, df] = linearProjection(y, C)
%
% function [f, df] = linearProjection(y, C)
%
% Author:
%   (c) Matthias Chung (mcchung@vt.edu)
%       Justin Krueger (kruegej2@vt.edu)
%
% Date: August 2014
%
% MATLAB Version: 8.1.0.604 (R2013a)
%
% Description:
%   This function maps the state variable y using the mapping defined by C.
%   Additionally, the derivative df/dy can be calculated if desired.
%
% Input arguments:
%   y   - state variable values
%   C   - projection matrix
%
% Output arguments:
%   f   - first output argument is the mapped state variable
%   df  - second output argument is the derivative df/dy
%
% Example:
%   [f, df] = linearProjection([4 5; 6 7; 8 9], [1 1 1])
%
%   f  = [f_1]
%        [...]
%        [f_n]
%
%   df = [ df_1/dy_1  df_1/dy_2 ... df_1/dy_n]
%        [    ...         ...   ...    ...   ]
%        [ df_n/dy_1  df_n/dy_2 ... df_n/dy_n]
%
% References:
%

% only state values are given
if nargin == 1
    % identity mapping
    f = y;  
    % derivative required
    if nargout > 1
        % derivative df/dy
        df = speye(numel(y));   
    end
% projection is given    
else
    % mapping
    f = C*y;
    % derivative required
    if nargout > 1 
        % derivative df/dy
        df = kron(speye(size(f,2)), C); 
    end    
end

end

==> Continuous Shooting Code/lotkaVolterra.m <==
function [f, dfdy, dfdp] = lotkaVolterra(~, y, p)
%
% function [f, dfdy, dfdp] = lotkaVolterra(~, y, p)
%
% Author:
%   (c) Matthias Chung (mcchung@vt.edu)
%       Justin Krueger (kruegej2@vt.edu)
%
% Date: July 2014
%
% MATLAB Version: 8.1.0.604 (R2013a)
%
% Description:
%   The Lotka-Volterra differential equation
%     y' =  diag(y)(r+Ay)
%   with nf species (length of r is nf and dimension of A is nf x nf).
%   A and r are collected in the parameter p = [r; vec(A)].
%
% Input arguments:
%   ~        - time (no time dependence, autonomous system)
%   y        - value at time(s) t
%   p        - parameters (length nf^2+nf)
%
% Output arguments:
%   f        - first output argument is the model function
%                  f = [y_1';...;y_nf']
%   dfdy     - second output argument is df/dy
%   dfdp     - third output argument is df/dp
%
%   f    = [f_1(t_1)  ... f_1(t_nt) ]
%          [  ...     ...    ...    ]
%          [f_nf(t_1) ... f_nf(t_nt)]
%
% Dimension: (nf*nt) x (nf*nt)
%   dfdy = [df/dy(t_1)   0   ...   0]
%          [0 ...     ...     ...  0]
%          [0   ...  0   df/dy(t_nt)]
%     
%   where df/dy(t) = [df_1/dy_1(t)   df_1/dy_2(t)  ... df_1/dy_nf(t) ]
%                    [   ...             ...       ...      ...      ]
%                    [df_nf/dy_1(t)  df_nf/dy_2(t) ... df_nf/dy_nf(t)]
%
% Dimension: (nf*nt) x (np)
%   dfdp = [df/dp(t_1) ]
%          [    ...    ]
%          [df/dp(t_nt)]
%
%   where df/dp(t) = [df_1/dp_1(t)  df_1/dp_2(t)  ... df_1/dp_np(t) ]
%                    [   ...            ...       ...       ...     ]
%                    [df_nf/dp_1(t) df_nf/dp_2(t) ... df_nf/dp_np(t)]
% 
%   and p = [r; vec(A)]
%
% To expand: use objects to calculate dfdp and dfdy.
%
% Example:
%   [f, dfdy, dfdp] = lotkaVolterra(~, [4 6]', [2 2 3 1 -1 2]')
%
% References:
%

% record dimensions of y
[nf, nt] = size(y);

% decompose parameters
r = p(1:nf);                        % intrinsic growth vector
A = reshape(p(nf+1:end), nf, nf);   % interaction matrix

% model function
f = DYDT(y, r, A, nf, nt);

% df/dy required
if nargout > 1
    dfdy = DFDY(y, r, A, nf, nt); % derivative with respect to the state
    % df/dp required
    if nargout > 2
        dfdp = DFDP(y, nf, nt); % derivative with respect to the parameters
    end
end

end

% -------------------------------------------------------------------------
% Lokta-Volterra model f
function f = DYDT(y, r, A, nf, nt)
f = y.*(bsxfun(@times,r,ones(nf,nt)) + A*y);
end

% -------------------------------------------------------------------------
% derivative of f respect to y
function dfdy = DFDY(y, r, A, nf, nt)
m = nf*nt;
dfdy = spdiags(repmat(r,nt,1),0,m,m) + spdiags(y(:),0,m,m)*kron(speye(nt,nt),A) + spdiags(reshape(A*y,m,1),0,m,m);
end

% -------------------------------------------------------------------------
% derivative of f respect to p
function dfdp = DFDP(y, nf, nt)
m = nf*nt;
dfdr = spdiags(y(:),0,m,m)*repmat(speye(nf,nf),nt,1);
dfdA = spdiags(y(:),0,m,m)*kron(y',speye(nf,nf));
dfdp = [dfdr, dfdA];
end

==> Continuous Shooting Code/regOrganizer.m <==
function [varargout] = regOrganizer(p, tau, q, res, alpha, beta, varargin)
%
% function [varargout] = regOrganizer(p, tau, q, res, alpha, beta, varargin)
%
% Author:
%   (c) Matthias Chung (mcchung@vt.edu)
%       Justin Krueger (kruegej2@vt.edu)
%
% Date: August 2014
%
% MATLAB Version: 8.1.0.604 (R2013a)
%
% Description:
%   This function evaluates any combination of regularization and returns
%   either the residuals and their Jacobians or the function,
%   gradient, and Hessian values.
%
% Input arguments:
%   p           - model parameter values
%   tau         - time points for spline knots
%   q           - spline parameters
%   res         - switch to indicate return (1: r and J; 0: f, g, and H)
%   alpha       - regularization parameters for model parameter regularization (row vector)
%   beta        - regularization parameters for spline parameter regularization (row vector)
%   varargin    - regularization function(s) that are functions of p and res or tau, q, and res
%
% Output arguments:
%   varargout   - either residual and Jacobian or function, gradient, and Hessian
%
% Example:
%   p = [1 2 3 4 5 6]';
%   tau = linspace(0, 1, 5);
%   q = [2 4 3 1 10; 5 7 9 5 3];
%   res = 0;
%   alpha = 1e-4;
%   beta = 1e-6;
%   reg1 = @(p, res) sparsityRegLV(p, res, nf, @huberFcn);
%   reg2 = @(tau, q, res) smoothingReg(tau, q, res, @twoNormFcn);
%   [f, g, H] = regOrganizer(p, tau, q, res, alpha, beta, reg1, reg2)
%
% References:
%

% number of regularizations
m = nnz(alpha); % number of regularizations on p
n = nnz(beta);  % number of regularizations on q

% number of unknown parameters
np = size(p, 1);        % number of unknown model parameters
nq = numel(q);          % number of unknown spline parameters

% adjust regularization parameters for scaling residual and Jacobian (not
% function, gradient, and Hessian)
if res
    alpha = sqrt(alpha);
    beta = sqrt(beta);
end

% only r or f is required
if nargout == 1
    % only r is required
    if res
        r = [];
        % add one regularization on p at a time
        for j = 1:m
            rTemp = varargin{j}(p, res); % residual of a single regularization on p
            r = [r; alpha(j)*rTemp];            %#ok<*AGROW> % residual concatenated with previous calculations
        end
        % add one regularization on q at a time
        for j = 1:n
            rTemp = varargin{m+j}(tau, q, res); % residual of a single regularization on q
            r = [r; beta(j)*rTemp];             % residual concatenated with previous calculations
        end
        varargout{1} = r;
    % only f is required
    else
        f = 0;
        % add one regularization on p at a time
        for j = 1:m
            fTemp = varargin{j}(p, res); % function value of a single regularization on p
            f = f + alpha(j)*fTemp;             % function value added to previous calculations
        end
        % add one regularization on q at a time
        for j = 1:n
            fTemp = varargin{m+j}(tau, q, res); % function value of a single regularization on q
            f = f + beta(j)*fTemp;              % function value added to previous calculations
        end
        varargout{1} = f;
    end
% more than r or f is required    
else
    % r and J are required
    if res
        r = [];
        J = sparse(0, np+nq);
        % add one regularization on p at a time
        for j = 1:m
            [rTemp, JTemp] = varargin{j}(p, res);        % residual and Jacobian of a single regularization on p
            r = [r; alpha(j)*rTemp];                            % residual concatenated with previous calculations
            J = [J; alpha(j)*JTemp, sparse(size(rTemp,1), nq)]; % Jacobian concatenated with previous calculations
        end
        % add one regularization on q at a time
        for j = 1:n
            [rTemp, JTemp] = varargin{m+j}(tau, q, res);        % residual and Jacobian of a single regularization on q
            r = [r; beta(j)*rTemp];                             % residual concatenated with previous calculations
            J = [J; sparse(size(rTemp,1), np), beta(j)*JTemp]; % Jacobian concatenated with previous calculations
        end
        varargout{1} = r;
        varargout{2} = J;
    % more than f is required
    else
        % f and g are required
        if nargout == 2
            f = 0;
            g = zeros(np+nq, 1);
            % add one regularization on p at a time
            for j = 1:m
                [fTemp, gTemp] = varargin{j}(p, res);    % function and gradient values of a single regularization on p
                f = f + alpha(j)*fTemp;                         % function value added to previous calculations
                g(1:np,1) = g(1:np,1) + alpha(j)*gTemp;       % gradient value added to previous calculations
            end
            % add one regularization on q at a time
            for j = 1:n
                [fTemp, gTemp] = varargin{m+j}(tau, q, res);        % function and gradient values of a single regularization on q
                f = f + beta(j)*fTemp;                              % function value added to previous calculations
                g(np+1:end,1) = g(np+1:end,1) + beta(j)*gTemp;    % gradient value added to previous calculations
            end
            varargout{1} = f;
            varargout{2} = g;
        % f, g, and H are required
        else
            f = 0;
            g = zeros(np+nq, 1);
            H = zeros(np+nq, np+nq);
            % add one regularization on p at a time
            for j = 1:m
                [fTemp, gTemp, HTemp] = varargin{j}(p, res); % function and gradient values of a single regularization on p
                f = f + alpha(j)*fTemp;                             % function value added to previous calculations
                g(1:np,1) = g(1:np,1) + alpha(j)*gTemp;           % gradient value added to previous calculations
                H(1:np,1:np) = H(1:np,1:np) + alpha(j)*HTemp;   % Hessian value added to previous calculations
            end
            % add one regularization on q at a time
            for j = 1:n
                [fTemp, gTemp, HTemp] = varargin{m+j}(tau, q, res);                 % function and gradient values of a single regularization on q
                f = f + beta(j)*fTemp;                                              % function value added to previous calculations
                g(np+1:end,1) = g(np+1:end,1) + beta(j)*gTemp;                    % gradient value added to previous calculations
                H(np+1:end,np+1:end) = H(np+1:end,np+1:end) + beta(j)*HTemp;    % Hessian value added to previous calculations
            end
            varargout{1} = f;
            varargout{2} = g;
            varargout{3} = H;
        end
    end
end

end

==> Continuous Shooting Code/sparsityRegLV.m <==
function [varargout] = sparsityRegLV(p, res, nf, nFcn)
%
% function [varargout] = sparsityRegLV(p, res, nf, nFcn)
%
% Author:
%   (c) Matthias Chung (mcchung@vt.edu)
%       Justin Krueger (kruegej2@vt.edu)
%
% Date: August 2014
%
% MATLAB Version: 8.1.0.604 (R2013a)
%
% Description:
%   This function gives the residual vec(A) and its Jacobian or the
%   function, gradient and Hessian values of ||vec(A)|| where A is the
%   interaction matrix of a Lotka-Volterra system.
%
% Input arguments:
%   p       - model parameters for the Lotka-Volterra equations ([r;vec(A)])
%   res     - switch to indicate return (1: r and J; 0: f, g, and H)  
%   nf      - number of state variables in the Lotka-Volterra model
%   nFcn    - function handle of the norm being used
%
% Output arguments:
%   varargout   - either residual and Jacobian or function, gradient, and Hessian
%
% Example:
%   [f, g, H] = sparsityRegLV([1 2 3 4 5 6]', 0, 2, @huberFcn);
%
% References:
%

% only r or f is required
if nargout == 1
    
    % residual accounting for known parameter values and relationships
    r = p(nf+1:end);
    
    % r is required
    if res        
        varargout{1} = r;        
    % f is required
    else        
        f = nFcn(r);        % calculate norm of residual vector
        varargout{1} = f;        
    end
    
% more than r or f is required
else
    
    % residual accounting for known parameter values and relationships
    r = p(nf+1:end);
    
    % Jacobian accounting for known parameter values and relationships
    nr = size(r, 1);                                        % number of rows in residual
    J = [sparse(nr,nf), speye(nr,nr)];    % Jacobian construction
    
    % r and J are required
    if res
        varargout{1} = r;
        varargout{2} = J;
    % more than f is required
    else
        % f and g are required
        if nargout == 2            
            [f, g] = nFcn(r, J);    % calculate norm of residual vector and its gradient         
            varargout{1} = f;
            varargout{2} = g;  
        % f, g, and H are required
        else            
            [f, g, H] = nFcn(r, J); % calculate norm of residual vector and its gradient and Hessian           
            varargout{1} = f;
            varargout{2} = g;
            varargout{3} = H;  
        end        
    end
    
end

end

==> Continuous Shooting Code/strongWolfe.m <==
function [s, fcnEvals, lineSearchSuccess] = strongWolfe(fcn, x, s, t, f, g, fcnEvals, param)
%
% function [s, fcnEvals, lineSearchSuccess] = strongWolfe(fcn, x, s, t, f, g, fcnEvals, param)
%
% Authors:
%   (c) Matthias Chung (e-mail: mcchung@vt.edu) in April 2014
%
% MATLAB Version: 8.2.0.701 (R2013b)
%
% Description:
%   The strong Wolfe line search algorithm using Hermite interpolation
%
% Input arguments:
%   fcn               - objective function
%   x                 - argument value
%   s                 - search direction
%   f                 - recent function value
%   g                 - recent gradient value
%   t                 - initial step length parameter t < tMax
%   fcnEvals          - number of function evaluations
%   #param            - further options of algorithm
%     c1              - Armijo condition number [ 1e-4 ]
%     c2              - curvature condtion number [ 0.9 ]
%     tMax            - maximal step length factor [ 10 ]
%     maxIter         - maximum number of iterations [ 10 ]
%     sgtol           - interpolation safe guart value [ 1e-5 ]
%
% Output arguments:
%   s                 - update vector
%   fcnEvals          - number of function evaluations
%   lineSearchSuccess - returns flag of line search success 0 or 1
%
% Details:
%
% References:
%   [1] Nocedal, J. and Wright, S. J., Numerical Optimization,
%       Springer, New York, 2006.
%

% initialize default options of algorithm
c1 = 1e-4; c2 = 0.9; tMax = 10; maxIter = 10; sgtol = 1e-5;

% rewrite default parameters if needed
if nargin == nargin(mfilename)
  for j = 1:size(param,1), eval([param{j,1},'= param{j,2};']); end
end

df0 = g'*s; % calculate s directional derivative at x 

% check if s is descent direction
if df0 > 0
  lineSearchSuccess = 0; 
    warning('Matlab:strongWolfe',...
    'No descent direction selected for line search.');
else % perform strong Wolfe line search
  [s, fcnEvals, lineSearchSuccess] = strongWolfeStep(fcn, x, s, f, df0, c1, c2, fcnEvals, t, tMax, maxIter,sgtol);
end

if ~lineSearchSuccess
  warning('Matlab:strongWolfe',...
    'Strong Wolfe line search does not succeed. Return with recent values.');
end

end

% ----------------------------------------------------------------------------------------------------------------------------

function [s, fcnEvals, lineSearchSuccess] = strongWolfeStep(fcn, x, s, f0, df0, c1, c2, fcnEvals, t, tMax, maxIter,sgtol)
% strong Wolfe line search step

% initialize fixed parameters of algorithm
t(2) = t; t(1) = 0; f(1) = f0; lineSearchSuccess = 1; iter = 0;

% pre-compute directional derivative times scalar c1 and c2
df(1) = df0;
c1df0  =  c1*df0; % compute directional derivative at f0 with factor c1
mc2df0 = -c2*df0; % compute negative directional derivative at f0 with factor c2

while iter < maxIter % expand to find interval of strong Wolfe points
  
  iter = iter+1; % track number of iterations
  
  [f(2), g] = fcn(x + t(2)*s); df(2) = g'*s; % compute function values at new point
  
  if f(2) > f0 + t(2)*c1df0 || f(2) >= f(1) % case one: Armijo condition not fulfilled, new point ensured to be to the right of the Wolfe region
    % above start zooming  (Hermite interpolation condition not fulfilled.)
    [tM, fcnEvals, lineSearchSuccess] = zoom(fcn,x,s,f0,t,f,df,c1df0,mc2df0,fcnEvals,maxIter,sgtol);
    break
  end
  
  if abs(df(2)) <= mc2df0,
    tM = t(2);
    break
  end % case two: both curvature and Armijo conditions fulfilled, line search successful, stop line search
  
  if 	df(2) >= 0  % case three: Armijo condition fulfilled, and positive curvature at right interval end is ensured. Hence df(1) < 0 and df(2) > 0 we can use Hermite interpolation
    [tM, fcnEvals, lineSearchSuccess] = zoom(fcn,x,s,f0,t,f,df,c1df0,mc2df0,fcnEvals,maxIter,sgtol);
    break
  end
  
  t(2) = 0.5*(t(1)+tMax);  % expansion step (relative expansion)
  
end

fcnEvals(1:2) = fcnEvals(1:2)+iter;

if ~exist('tM','var'), tM = 0; end
if tM <= eps || iter == maxIter, lineSearchSuccess = 0; end	% failure of strong Wolfe line search

s = tM*s;

end

% ----------------------------------------------------------------------------------------------------------------------------

function [tM, fcnEvals, lineSearchSuccess] = zoom(fcn,x,s,f0,t,f,df,c1f0,mc2df0,fcnEvals,maxIter,sgtol)

lineSearchSuccess = 1;

iter = 0;
while iter < maxIter
  iter = iter + 1;

  tM = findMinimizer(t,f,df,sgtol); % get Hermite polynomial minimizer

  [fM, g] = fcn(x + tM*s); dfM = g'*s;
  
  if fM > f0 + tM*c1f0 || fM >= f(1)
    t(2) = tM; f(2) = fM; df(2) = dfM; % update t2
  else
    
    if abs(dfM) <= mc2df0,
      break
    end
    if (dfM)*(t(2)-t(1)) >= 0 % update right interval point t(2)
      t(2) = t(1);
      f(2) = f(1);
      df(2) = df(1);
    end
    
    t(1) = tM; f(1) = fM; df(1) = dfM; % update left interval point
    
    if t(1) > t(2)
      t = flipud(t); f = flipud(f); df = flipud(df);
    end
  end
  
  fcnEvals(1:2) = fcnEvals(1:2)+iter;
  
  if iter == maxIter, lineSearchSuccess = 0; end
  
end

end

% ----------------------------------------------------------------------------------------------------------------------------

function tM = findMinimizer(t,f,df,sgtol) % using Hermite Polynomial minimization
% inputs: t  - intervall [t(1), t(2)] with t(2) > t(1)
%         f  - function values at t
%         df - derivative of f at t
% returns:
%         tM - minimizer of Hermite polynomial in interval [t(1), t(2)]

% ensure df(1) < 0 and df(2) > 0
if df(1) >= 0 || df(2) <= 0
  tM = 0.5*sum(t); % use mid-point
else % cubic Hermite interpolation
  
  % compute minimum of Hermite polynomial in interval [t(1), t(2)]
  z = 3*(f(2)-f(1))/(t(2)-t(1));
  z = z-df(2)-df(1); % re-use of z
  tM = sqrt(z^2-df(2)*df(1));
  
  % minimizer in interval given by
  tM = t(1)+(t(2)-t(1))*(tM-df(1)-z)/(df(2)-df(1)+2*tM); % re-use of z
  
  % safe guard not to close to interval ends
  if abs(tM - t(1)) < sgtol
    tM = t(1) + sgtol;
  elseif abs(t(2) - tM) < sqrt(eps)
    tM = t(2) - sgtol;
  end
  
end

end
